Introduction to Machine Learning for Accelerator Physics

This pair of CAS lectures gives an introduction for accelerator physics students to the framework and terminology of machine learning (ML). We start by introducing the language of ML through a simple example of linear regression, including a probabilistic perspective to introduce the concepts of maximum likelihood estimation (MLE) and maximum a priori (MAP) estimation. We then apply the concepts to examples of neural networks and logistic regression. Next we introduce non-parametric models and the kernel method and give a brief introduction to two other machine learning paradigms, unsupervised and reinforcement learning. Finally we close with example applications of ML at a free-electron laser.

==> python/CASWriteup.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
import tifffile as tiff
import scipy.signal as scis
import CASwriteup_utils as cwu


from sklearn.linear_model import Ridge,LinearRegression
from sklearn.preprocessing import PolynomialFeatures
from sklearn.pipeline import make_pipeline


savepath='/Users/dratner/Dropbox/ResearchTopics/AI/Writeups/CAS/python/'

np.random.seed(10)
N=20
Ntest=5
x=np.random.random(N)
noise=np.random.random(N)
xtest=np.random.random(Ntest)
noisetest=np.random.random(Ntest)


a0=1
a1=1
a2=-.5
y=a0+a1*x+a2*x**2+0.3*noise
ytest=a0+a1*xtest+a2*xtest**2+0.3*noisetest
cwu.plot_hp(x,y,savepath=savepath,filename='ls_reg')


xp=np.linspace(np.min(x),np.max(x),num=50)
X = x[:, np.newaxis]
X_plot = xp[:, np.newaxis]
Xtest = xtest[:, np.newaxis]
degree=1
model = make_pipeline(PolynomialFeatures(degree), LinearRegression())
model.fit(X, y)

y2 = model.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y2=y2,savepath=savepath,filename='ls_fit1')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('degree %d, train err: %f, test err: %f' % (degree, err_train,err_test))

slope=model.steps[1][1].coef_[1]
y3=(y2-y2[0])*.8+y2[0]+.05
y4=(y2-y2[0])*1.2+y2[0]-.1
cwu.plot_hp(x,y,xp=xp,y2=y2,y3=y3,y4=y4,savepath=savepath,filename='ls_fit_all',
            label1='Data',label2='Fit',label3='Fit, n=2',label4='Fit, n=10')

degree=2
model = make_pipeline(PolynomialFeatures(degree), LinearRegression())
model.fit(X, y)
y3 = model.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y3=y3,savepath=savepath,filename='ls_fit2')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('degree %d, train err: %f, test err: %f' % (degree, err_train,err_test))


degree=3
model = make_pipeline(PolynomialFeatures(degree), LinearRegression())
model.fit(X, y)
y3 = model.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y3=y3,savepath=savepath,filename='ls_fit2')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('degree %d, train err: %f, test err: %f' % (degree, err_train,err_test))


degree=10
model = make_pipeline(PolynomialFeatures(degree), LinearRegression())
model.fit(X, y)
y4= model.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y4=y4,savepath=savepath,filename='ls_fit10')
cwu.plot_hp(x,y,xp=xp,y2=y2,y3=y3,y4=y4,savepath=savepath,filename='ls_fit_all',
            label1='Data',label2='Fit, n=1',label3='Fit, n=3',label4='Fit, n=10')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('degree %d, train err: %f, test err: %f' % (degree, err_train,err_test))


degree=10
model = make_pipeline(PolynomialFeatures(degree), Ridge(alpha=.02))
model.fit(X, y)
y4= model.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y4=y4,savepath=savepath,filename='ls_fit10_ridge')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('degree %d, train err: %f, test err: %f' % (degree, err_train,err_test))


from sklearn.neighbors import KNeighborsRegressor
neigh = KNeighborsRegressor(n_neighbors=5)
neigh.fit(X, y)
y5 = neigh.predict(X_plot)
cwu.plot_hp(x,y,xp=xp,y2=y5,savepath=savepath,filename='knn')
err_train=np.mean((model.predict(X)-y)**2)
err_test=np.mean((model.predict(Xtest)-ytest)**2)
print('train err: %f, test err: %f' % (err_train,err_test))



#a0=1
#a1=1
#a2=-.5
#y=a0+a1*x+a2*x**2+0.3*noise
#ytest=a0+a1*xtest+a2*xtest**2+0.3*noisetest

#---------------------------
# bias-variance tradeoff
#---------------------------
np.random.seed(10)
N=20
Ntest=20
mynoise=.5
x=np.random.random(N)
noise=np.random.random(N)*mynoise
xtest=np.random.random(Ntest)
noisetest=np.random.random(Ntest)*mynoise

xp=np.linspace(np.min(x),np.max(x),num=50)
X = x[:, np.newaxis]
X_plot = xp[:, np.newaxis]
Xtest = xtest[:, np.newaxis]

a0=1
a1=.5
a2=-2
a3=1.5
y=a0+a1*x+a2*x**2+a3*x**3+0.3*noise
ytest=a0+a1*xtest+a2*xtest**2+a3*xtest**3+0.3*noisetest
cwu.plot_hp(x,y,savepath=savepath,filename='ls_reg')


# bias variance tradeoff
deg=np.arange(1,9,1)
#deg=np.arange(1,11,1)
err_test=np.zeros(np.size(deg,0));
err_train=np.zeros(np.size(deg,0));
for j,degree in enumerate(deg):
    model = make_pipeline(PolynomialFeatures(degree), LinearRegression())
    model.fit(X, y)
    y4= model.predict(X_plot)
    #cwu.plot_hp(x,y,xp=xp,y4=y4,savepath=savepath,filename='test')
    #cwu.plot_hp(xtest,ytest,xp=xp,y4=y4,savepath=savepath,filename='test')
    #cwu.plot_hp(x,y,xp=xp,y2=y2,y3=y3,y4=y4,savepath=savepath,filename='ls_fit_all')
    err_train[j]=np.mean((model.predict(X)-y)**2)
    err_test[j]=np.mean((model.predict(Xtest)-ytest)**2)
    print('degree %d, train err: %f, test err: %f' % (degree, err_train[j],err_test[j]))


cwu.plot(x=deg,y=err_train,y2=err_test,savepath=savepath,filename='bias_var',
         xlabel='Degree (n)',ylabel='prediction error / cost function (MSE)',label1='Training Set',label2='Validation Set',loc='upper center')


==> python/CASWriteup_class.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
import tifffile as tiff
import scipy.signal as scis
import CASwriteup_utils as cwu

from sklearn.linear_model import Ridge,LinearRegression,LogisticRegression
from sklearn.preprocessing import PolynomialFeatures
from sklearn.pipeline import make_pipeline
from sklearn.metrics import precision_recall_curve

savepath='/Users/dratner/Dropbox/ResearchTopics/AI/Writeups/CAS/python/'

np.random.seed(1)
N=15
x1=np.random.random([N,1])
x2=np.random.random([N,1])
X=np.concatenate([x1,x2],axis=1)

y=np.zeros(x1.shape)
y[x1-x2>-.1]=1

clf = LogisticRegression(random_state=0, solver='lbfgs').fit(X, y[:,0])
coef=1; intercept=.1
cwu.plot_class(x1,x2,y,savepath=savepath,filename='class')

coef=1; intercept=.1
cwu.plot_class(x1,x2,y,coef=coef,intercept=intercept,savepath=savepath,filename='class_1')

#--------------------------------
# Noisy classification
#--------------------------------

np.random.seed(3)
N=30
x1=np.random.random([N,1])
x2=np.random.random([N,1])

y=np.zeros(x1.shape)
noise=np.random.randn(N,1)/3
y[x1-x2+noise>-.1]=1
cwu.plot_class(x1,x2,y,savepath=savepath,filename='test')

#y[8]=1
#y[7]=0
coef=1
intercept=.22;
int2=.44; int3=0
cwu.plot_class(x1,x2,y,coef=coef,intercept=intercept,coef2=coef,int2=int2,coef3=coef,int3=int3,savepath=savepath,filename='class_noise')


#--------------------------------
# Plot AUC curve
#--------------------------------
#np.random.seed(1)
#N=50
#x1=np.random.random([N,1])
#x2=np.random.random([N,1])
#
#y=np.zeros(x1.shape)
#noise=np.random.randn(N,1)/2
#y[x1-x2+noise>-.1]=1
#cwu.plot_class(x1,x2,y,savepath=savepath,filename='test')

X=np.concatenate([x1,x2],axis=1)
clf = LogisticRegression(random_state=0, solver='lbfgs').fit(X, y[:,0])
y_score = clf.decision_function(X)
cwu.plot_auc(y,y_score,savepath=savepath,filename='auc_curve')


#-----------------------------
# Plot circular boundary case
#-----------------------------
np.random.seed(1)
N=30
x1=np.random.random([N,1])
x2=np.random.random([N,1])

y=np.zeros(x1.shape)
x3=(x1-.5)**2+(x2-.5)**2;
y[x3 < 0.1] = 1
noise=np.random.random(N)


cwu.plot_class(x1,x2,y,savepath=savepath,filename='class_circ')


cwu.plot_class3D(x1,x2,x3,y,savepath=savepath,filename='class_circ3D')


np.random.seed(5)
N=100
x1=np.random.random([N,1])
x2=np.random.random([N,1])

y=np.zeros(x1.shape)
y[x1-x2>.9]=1
noise=np.random.random(N)


cwu.plot_class(x1,x2,y,savepath=savepath,filename='class_rare')


==> python/CASwriteup_utils.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.signal as scis
import scipy.interpolate as scii
import scipy.io as sciio
from mpl_toolkits.mplot3d import Axes3D

def plt_format(ax,fontsize=20,xlabel=None,ylabel=None,zlabel=None,cbar=None,plt_title=None,
               savepath=None,filename=None):
    
    if zlabel is not None:
        ax.set_xlabel(xlabel)
        ax.set_ylabel(xlabel)
        ax.set_zlabel(zlabel)
    else:
        plt.xlabel(xlabel,fontsize=fontsize-2);
        plt.ylabel(ylabel,fontsize=fontsize-2);
    if plt_title is not None:
        plt.title(plt_title,fontsize=fontsize-2);
    
    ax.tick_params(axis = 'both', which = 'major', labelsize = fontsize-6)
    plt.tight_layout()
    
    if cbar:
        plt.colorbar()
    
    if savepath is not None:
        savename=savepath+'%s.png' % filename
        plt.savefig(savename)
    
    plt.show()

def plot(x,y,y2=None,plt_title=None,fontsize=20,linewidth=2,markeredgewidth=2,
         savepath=None,cbar=None,I=None,filename=None,xlabel=None,ylabel=None,
         label1=None,label2=None,markersize=10,loc='best'):

    plt.plot(x,y,'.-',markersize=markersize,markeredgewidth=markeredgewidth,
             mfc='none',markeredgecolor='b');
    plt.legend((label1))
    if y2 is not None:
        plt.plot(x,y2,'.--',markersize=markersize,markeredgewidth=markeredgewidth,
             mfc='none',markeredgecolor='g');
        plt.legend((label1,label2),loc=loc)


            
    ax=plt.gca()
#    xlabel='square footage (x)'
#    ylabel='price (y)'
    plt_format(ax,fontsize=fontsize,xlabel=xlabel,ylabel=ylabel,
               savepath=savepath,filename=filename)


def plot_hp(x,y,xp=None,y2=None,y3=None,y4=None,
             plt_title=None,fontsize=20,linewidth=2,markeredgewidth=2,
             savepath=None,cbar=None,I=None,filename=None,
             label1=None, label2=None, label3=None, label4=None,
             markersize=10):
    
    
    plt.plot(x,y,'o',markersize=markersize,markeredgewidth=markeredgewidth,
             mfc='none',markeredgecolor='r');
    if y2 is not None:
        plt.plot(xp,y2,'g-',linewidth=2);
    if y3 is not None:
        plt.plot(xp,y3,'b--',linewidth=2);
    if y4 is not None:
        plt.plot(xp,y4,'k:',linewidth=2);
        plt.legend((label1,label2,label3,label4),loc='best')

    ax=plt.gca()

#    xlabel='square footage (x)'
#    ylabel='price (y)'
    xlabel='attribute (x)'
    ylabel='label (y)'
    plt_format(ax,fontsize=fontsize,xlabel=xlabel,ylabel=ylabel,
               savepath=savepath,filename=filename)


def plot_class(x1,x2,y,coef=None, intercept=None,
            coef2=None, int2=None, coef3=None, int3=None,
            plt_title=None,fontsize=20,linewidth=2,markeredgewidth=2,
            savepath=None,cbar=None,I=None,filename=None,
            markersize=12):
    
    
    plt.plot(x1[y<.5],x2[y<.5],'o',markersize=markersize,markeredgewidth=markeredgewidth,
             mfc='none',markeredgecolor='r');
    plt.plot(x1[y>.5],x2[y>.5],'x',markersize=markersize,markeredgewidth=markeredgewidth,
             mfc='none',markeredgecolor='b');

    if intercept is not None:
        z=np.linspace(0,1,2)
        #plt.plot(z,(-coef[1]*z+intercept)/coef[0]);
        plt.plot(z,coef*z+intercept,'--k');
        plt.xlim(0,1); plt.ylim(0,1)
    if int2 is not None:
        plt.plot(z,coef2*z+int2,':k');
    if int3 is not None:
        plt.plot(z,coef2*z+int2,':k');
        plt.plot(z,coef3*z+int3,'-k');

    
             
    ax=plt.gca()
    
#    xlabel='square footage (x1)'
#    ylabel='distance to work (x2)'
#    plt_title='Did house sell?'
    xlabel='attribute 1 (x1)'
    ylabel='attribute 2 (x2)'
    
    plt_format(ax,fontsize=fontsize,xlabel=xlabel,ylabel=ylabel,
               savepath=savepath,filename=filename,plt_title=plt_title)


def plot_class3D(x1,x2,x3,y,
               plt_title=None,fontsize=20,linewidth=2,markeredgewidth=2,
               savepath=None,cbar=None,I=None,filename=None,
               markersize=12):
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')

    ax.scatter(x1[y<.5],x2[y<.5],x3[y<.5],'o',c='red',s=80);
    ax.scatter(x1[y>.5],x2[y>.5],x3[y>.5],'X',c='blue',s=80);
    
    
    ax.view_init(elev=3., azim=30)
    
#    xlabel='square footage (x1)'
#    ylabel='distance to work (x2)'
#    zlabel='(x1-.5)^2+(x2-.5)^2'
#    plt_title='Did house sell?'
    xlabel='attribute 1 (x1)'
    ylabel='attribute 2 (x2)'
    zlabel='(x1-.5)^2+(x2-.5)^2'

    
    plt_format(ax,fontsize=fontsize,xlabel=xlabel,ylabel=ylabel,zlabel=zlabel,
               savepath=savepath,filename=filename,plt_title=plt_title)



def plot_auc(y_test,y_score,savepath=None,filename=None,xlabel='recall',
             ylabel='precision',zlabel=None,plt_title=None,fontsize=20):

    from sklearn.metrics import precision_recall_curve, auc
    from sklearn.utils.fixes import signature

    
    #average_precision = average_precision_score(y_test, y_score)
    
    precision, recall, _ = precision_recall_curve(y_test, y_score)
    prauc = auc(recall,precision)
    plt_title = 'AUC = %0.2f' % prauc
    step_kwargs = ({'step': 'post'}
                   if 'step' in signature(plt.fill_between).parameters
                   else {})
    plt.step(recall, precision, color='b', alpha=0.2,
             where='post')
    plt.fill_between(recall, precision, alpha=0.2, color='b', **step_kwargs)

    plt.ylim([0.0, 1.])
    plt.xlim([0.0, 1.0])
#    plt.title('2-class Precision-Recall curve: AP={0:0.2f}'.format(
#              average_precision))

    ax=plt.gca()
    plt_format(ax,fontsize=fontsize,xlabel=xlabel,ylabel=ylabel,zlabel=zlabel,
               savepath=savepath,filename=filename,plt_title=plt_title)
    
    plt.show()

